Tree Amplitudes with Charged Matter in Pure Gauge Theory

We describe the implementation and usage of `fermionic_amplitudes.m', a Mathematica package for the computation of tree amplitudes involving arbitrary numbers of gauge bosons and arbitrarily-charged massless fermions of (possibly) distinct flavours in pure (non-supersymmetric) gauge theory. These are given in terms of a basis of partial amplitudes involving distinct-flavoured fermions dressed by specific colour tensors. Distinct-flavour partial amplitudes are expressed as linear combinations of those involving only a single flavour, which may be evaluated as component amplitudes of (maximally) supersymmetric Yang-Mills theory. All relevant colour tensors can be realized as explicit, numeric arrays given any choice of charge generators (for any gauge theory -- including $u_1$); from these, all colour contractions relevant to cross sections may be readily computed. The complete package and a notebook demonstrating its primary usage and functionality are included in this work's submission's ancillary files on the arXiv.

==> anc/fermionic_amplitudes.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   CODEBASE for Fermionic Amplitudes Mathematica Package
    ""
       by Jacob Bourjaily, Michael Plesser, and Philip Velie
               [arXiv:2604.XXXXX].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


BeginPackage["FermionicTreeAmplitudes`"]
Begin["Global`"]


(* ::Section:: *)
(*Abstract Symbols, Objects and Protected Namespace*)


Protect[f,fb,g,m,p];
Protect[amp,ampBar,colourTensor,colorFactor,dualColourTensor,dualColorFactor,times,delta,curlyBracket,nestedCurlyBrackets,tChain,Nc,colourTensorOverlapMatrix];


(* ::Section:: *)
(*Load tree_amplitudes package (if it exists)*)


fTools`treeAmplitudesPath=FileNames["tree_amplitudes.m",$Path];
fTools`treeSplash=If[Length[fTools`treeAmplitudesPath]>0,(Quiet[Block[{Print={}},Get[Last[fTools`treeAmplitudesPath]]]];
fTools`treeSplashGraphic:=Module[{offSets=PadRight[{{-0.275,-0.015},{-0.275,-0.275},{-0.25,-0.135},{-0.25,-0.135},{0.485,-0.175},{0.485,0.175},{0.1,0.2},{-0.05,0.35}},8,{0,0}],anchors=PadRight[{{-1,-1},{-1,0},{-1,0},{-1,0},{1,0},{1,0},{-1,1},{-1,1}},8,{{-1,0}}],states={randomComponentStatesYM[4][8,2],randomComponentStatesGR[6][8,2]}},Row[{Graphics[Join[{Text[(nice[states[[1,#]]]/.{Subsuperscript[x_,y_,z_]:>Subsuperscript[Row@(Style[#,FontFamily->"Times",FontSize->18]&/@x[[1,2;;-2]]),Row[{"",Style[#,FontSize->12]&@y}],Row[{" ",Style[z,FontSize->12]}]]}),1.65{Cos[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8]}+offSets[[#]],anchors[[#]]]&/@Range[8]},{Black,AbsoluteThickness[3],CapForm["Round"],Line[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}}]&/@Range[8],Arrowheads[0.1],Arrow[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}},{0,0.9}]&/@Range[8]},{Black,AbsoluteThickness[6],Circle[{0,0},0.65],Opacity[1],GrayLevel[0.7],Disk[{0,0},0.65]},{}],PlotRange->{{-2,2},{-2,2}},Background->White,ImageSize->200],Spacer[20],Graphics[Join[{Text[(nice[states[[2,#]]]/.{Subsuperscript[x_,y_,z_]:>Subsuperscript[Row@(Style[#,FontFamily->"Times",FontSize->18]&/@x[[1,2;;-2]]),y,Style[z,FontSize->12]]}),1.65{Cos[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*(#-1)+3\[Pi]/4+\[Pi]/8]}+offSets[[#]],anchors[[#]]]&/@Range[8]},{Black,AbsoluteThickness[3],CapForm["Round"],Line[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}}]&/@Range[8],Arrowheads[0.1],Arrow[{1.5{Cos[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8],Sin[2\[Pi]/8*#+3\[Pi]/4+\[Pi]/8]},{0,0}},{0,0.9}]&/@Range[8]},{Black,AbsoluteThickness[6],Circle[{0,0},0.65],Opacity[1],GrayLevel[0.7],Disk[{0,0},0.65]},{}],PlotRange->{{-2,2},{-2,2}},Background->White,ImageSize->200]}]];Panel[Column[List[Row[List[Style["Computational Tools",Rule[FontFamily,"Times"],Rule[FontSize,22]]]],Row[List[Style["for ",Rule[FontFamily,"Times"],Rule[FontSize,18]],Style["Tree Amplitudes",Bold,Rule[FontFamily,"Times"],Rule[FontSize,28]],Style[" in",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],treeTools`splashGraphics,Row[List[Style["Gauge Theory",Rule[FontFamily,"Times"],Bold,Italic,Rule[FontSize,28]],Style[" & ",Rule[FontFamily,"Times"],Rule[FontSize,18]],Style["Gravity",Rule[FontFamily,"Times"],Bold,Italic,Rule[FontSize,28]]]],Row[List[Style["Jacob L. Bourjaily, 2023",Rule[FontFamily,"Times"],Rule[FontSize,18]]]]],Rule[Alignment,Center],Spacings->{0,{0.0,0.4,0.4,.4,0.4}}],Rule[Background,RGBColor[Rational[3,4],Rational[3,4],Rational[9,10]]],Rule[FrameMargins,List[List[15,15],List[0,0]]]]),""];


(* ::Section:: *)
(*Graphical Representations of Building Blocks*)


(* ::Subsubsection:: *)
(*Global Colour Preferences and Standardized Glyphs*)


fTools`colourList=Join[#,#,#,#]&@(RGBColor@@@List[{0.3,0.3,0.9},{0.9,0.3,0.3},{0,0.5,0.4},(*{0.4,0.6,0.5},*){0.4,0.2,0.7},{0,0.4,0.9},{.9,0,.5},{.24,.7,.6},{0.4,0.2,0.9}]);
fTools`arc[{a_List,b_List},label_Integer:0]:=If[label===0,{fTools`colourList[[13]],Arrowheads[{{Medium,0.6}}],Arrow@BezierCurve[{a,.325(b+a),b}]},{fTools`colourList[[label]],{Arrowheads[{{Medium,0.6}}],Tooltip[Arrow@BezierCurve[{a,.325(b+a),b}],label,TooltipStyle->{fTools`colourList[[label]]}]}}];
fTools`wavyLine[{x0_,y0_}]:=Module[{x=x0+(y0-x0)*0.05,y=y0+(x0-y0)*0.05,delta={-(y0-x0)[[2]],(y0-x0)[[1]]}/19,P},P=3;BSplineCurve[Evaluate[Map[(x+(y-x) #/(4P)+Sign[Mod[#,4]](Mod[#,4]-2)delta)&,Range[0,4P]]],SplineWeights->Prepend[Append[PadLeft[{},4P-1,1],1/2],1/2]]];
fTools`tensorColumnTemplate[slot_Integer,nRungs_Integer,isGluon_:False,startNo_:0]:=Module[{rungSpacing=1/2,dx=1,gColor=RGBColor[{0.575,0,0.225}],fColor=RGBColor[{0.235,0.235,0.6}],levels},levels=Range[0,(nRungs-1+If[isGluon,1,0]) rungSpacing,rungSpacing];{AbsoluteThickness[1.4],CapForm["Round"],{gColor,fTools`wavyLine[{{slot+dx/2,#1- 0.025},{slot+dx/2,#2+ 0.025}}]}&@@@Partition[levels[[Max[{startNo,1}];;-1]],2,1],fColor,{AbsoluteThickness[7],White,Line[{{slot+0.4,#},{(slot+dx-0.4),#}}]}&/@levels[[1;;If[TrueQ[isGluon],-2,-1]]],{AbsoluteThickness[1.4],(*Arrowheads[{{Medium,0.12}}]*)Arrowheads[{{Medium,0.03}}],Arrow[{{slot,#},{(slot+dx),#}}]}&/@levels[[1;;If[TrueQ[isGluon],-2,-1]]],(*{AbsoluteThickness[8],White,qTools`wavyLine[{{slot+dx/2,#1- 0.025},{slot+dx/2,#2+ 0.025}}]}&@@@Partition[levels,2,1],*)If[startNo===0,Sequence@@{{{GrayLevel[0.95],EdgeForm[Directive[AbsoluteThickness[1.4],fColor]],Disk[{slot+dx/2,#},0.075]}&/@levels[[1;;-2]]},{{fColor,EdgeForm[Directive[AbsoluteThickness[1.05],fColor]],Disk[{slot+dx/2,#},0.0475]}&/@levels[[If[TrueQ[isGluon],{},-1;;-1]]]}},(Join[{fColor,EdgeForm[Directive[AbsoluteThickness[1.05],fColor]],Disk[{slot+dx/2,#},0.0475]}&/@levels[[startNo;;startNo]],If[TrueQ[isGluon],{},{fColor,EdgeForm[Directive[AbsoluteThickness[1.05],fColor]],Disk[{slot+dx/2,#},0.0475]}&/@levels[[-1;;-1]]]])]}];


(* ::Subsection:: *)
(*Drawing Chord Diagrams for Multi-Flavour Partial Amps (or Single-Flavour Expressions)*)


drawChords[stateList_List,flavourPairings_List]:=drawChords[stateList,flavourPairings]=If[Not[fTools`dyckPairingQ[flavourPairings]],0,Module[{chords=If[flavourPairings==={},fTools`flavourPairings[stateList],{flavourPairings}],arcs,n=Length[stateList],points=RotateRight[Reverse@CirclePoints[Length[stateList]],0],labels},arcs=fTools`arc[points[[#1]],If[flavourPairings==={},0,#2]]&@@@Transpose[{#,Range[Length[#]]}]&/@chords;labels=Text[#1,1.07#2,-#2]&@@@Transpose[{(stateList/.{g[x_]:>Style[ToString[x],FontSize->16,FontFamily->"Times",Black,Bold],m[x_]:>Style[Superscript[ToString[x],"-"],FontSize->16,FontFamily->"Times",Black,Bold],p[x_]:>Style[Superscript[ToString[x],"+"],FontSize->16,FontFamily->"Times",Black,Bold]}/.If[flavourPairings==={},{f[x_]:>Style[UnderBar[x],FontFamily->"Times",FontSize->16,Bold,fTools`colourList[[13]]],fb[x_]:>Style[OverBar[n+1-x],FontFamily->"Times",FontSize->16,Bold,fTools`colourList[[13]]]},Join@@(Function[{pairNo},Thread[Rule[stateList[[flavourPairings[[pairNo]]]],(stateList[[flavourPairings[[pairNo]]]]/.{f[x_]:>Style[UnderBar[x],FontFamily->"Times",FontSize->16,Bold,fTools`colourList[[pairNo]]],fb[x_]:>Style[OverBar[n+1-x],FontFamily->"Times",FontSize->16,Bold,fTools`colourList[[pairNo]]]})]]]/@Range[Length[flavourPairings]])]),points}];points=Transpose[{(stateList/.{g[x_]:>Black,m[x_]:>Black,p[x_]:>Black}/.If[flavourPairings==={},{f[x_]:>fTools`colourList[[13]],fb[x_]:>fTools`colourList[[13]]},Join@@(Function[{pairNo},#->fTools`colourList[[pairNo]]&/@stateList[[flavourPairings[[pairNo]]]]]/@Range[Length[flavourPairings]])]),Disk[#,0.05]&/@points}];Total[Graphics[Join[{CapForm["Round"],AbsoluteThickness[1.5],GrayLevel[0.7],Circle[{0,0},1],Black},#,points,labels],ImageSize->150]&/@arcs]]];
drawChords[exprn_]:=(exprn/.{amp[stateList_,flavourPairings_List]:>drawChords[stateList,flavourPairings],amp[stateList_]:>drawChords[stateList,{}]});



(* ::Subsection:: *)
(*Drawing  (Johansson/Ochirov) Tensors for Melia's Partial Amplitudes*)


drawColourTensors[exprn_]:=Block[{wExprn},Unprotect[colourTensor];ClearAll[colourTensor];wExprn=ReleaseHold@exprn;colourTensor[stateList_List,flavourPairingsIn_List,expandedQ_:False]/;DeleteDuplicates[Length/@flavourPairingsIn]=={2}&&(And@@OrderedQ/@(flavourPairingsIn))&&fTools`dyckPairingQ[flavourPairingsIn]:=colourTensor[stateList,flavourPairingsIn,expandedQ]=Module[{n=Length[stateList],colData,colArgs,quarkLabels,gluonLabels,quarkLabelsWhitespace,fColor=RGBColor[{0.235,0.235,0.6}],gColor=RGBColor[{0.575,0,0.225}],flavourPairings=Sort[flavourPairingsIn],colTemplateArgs,pairings,nestings,contracts},pairings=SortBy[Join[flavourPairings,Partition[Complement[Range[Length[stateList]],Join@@flavourPairings],1]],(First[Sort@Mod[#-flavourPairings[[1,2]],Length[stateList],1]])&];nestings=Function[{pair},{Select[Complement[DeleteCases[pairings,{x_}],{pair}],Length[Intersection[Mod[Range@@(If[Not[OrderedQ[#]],#+{0,n},#]&@Mod[#-flavourPairings[[1,2]],n,1]),n,1],Mod[pair-flavourPairings[[1,2]],n,1]]]==Length[pair]&],pair}]/@pairings[[2;;-1]];nestings=(nestings/.Thread[Rule[DeleteCases[pairings,{q_}],Range[Length[DeleteCases[pairings,{q_}]]]]]);colData=Prepend@@@Transpose[{{Length[#[[1]]]+1-If[Head[Last[#]]===List,1,0],Head[Last[#]]===List}&/@nestings,Range[Length[nestings]]}];gluonLabels=Function[{a,b},(*Last[b]*)Text[Style[(stateList[[Last[b][[1]]]]/.{g[x_]:>x,m[x_]:>Superscript[x,"-"],p[x_]:>Superscript[x,"+"]}),gColor,FontFamily->"Times New Roman",FontSize->16,Background->White],{0.5+a,0.1+Length[b[[1]]]/2},{-.2,-0.2}]]@@@Cases[Transpose[{Range[Length[nestings]],nestings}],{x_,{y_,{z_Integer}}}];quarkLabels=Function[{a,b},{a,stateList[[#]]&/@(Cases[pairings,{x_,y_}][[If[Head[Last[b]]===Integer,Append[b[[1]],b[[-1]]],First[b]]]])}]@@@Transpose[{Range[Length[nestings]],nestings}];quarkLabels=Join[({#,{1,1/2}*(Position[quarkLabels[[All,2]],#,{0,\[Infinity]}][[All,1;;2]][[1]]-{0,1})}&/@Cases[DeleteDuplicates[Flatten@quarkLabels[[All,2]]],f[x_]]),({#,{1,1/2}*(Position[quarkLabels[[All,2]],#,{0,\[Infinity]}][[All,1;;2]][[-1]]+{1,0}-{0,1})}&/@Cases[DeleteDuplicates[Flatten@quarkLabels[[All,2]]],fb[x_]])];quarkLabelsWhitespace={AbsoluteThickness[10],(*Arrowheads[{{Medium,0.65}}],*)White,Line[{#[[2]]-{0.085,0},#[[2]]+{0.085,0}}],AbsoluteThickness[1.4],fColor,If[Head[#[[1]]]===f,{Arrowheads[{{Medium,1}}],Arrow[{#[[2]]+{0.155,0},#[[2]]+{0.4,0}}]},{Arrowheads[{{Medium,0.85}}],Arrow[{#[[2]]-{0.4,0},#[[2]]-{0.155,0}}]}]}&/@quarkLabels;quarkLabels=Join[Text[Style[UnderBar[#[[1,1]]],FontFamily->"Times New Roman",FontSize->16,fColor],#[[2]]+{0.12,0},{1,0}]&/@(Cases[quarkLabels,{f[x_],q_}]),Text[Style[OverBar[n+1-#[[1,1]]],FontFamily->"Times New Roman",FontSize->16,fColor],#[[2]]-{0.12,0},{-1,0}]&/@(Cases[quarkLabels,{fb[x_],q_}])];colArgs=Append@@@#&/@(Transpose[{colData,#}]&/@Tuples[Range/@(-1+#2+Boole[#3]&@@@colData)]);If[TrueQ[expandedQ],Total[Graphics[Join[fTools`tensorColumnTemplate@@@#,quarkLabelsWhitespace,gluonLabels,quarkLabels],ImageSize->90*Length[colData]]&/@colArgs],Graphics[{Join[fTools`tensorColumnTemplate@@@colData,quarkLabelsWhitespace,gluonLabels,quarkLabels]},ImageSize->90*Length[colData]]]];colourTensor[stateList_]:=drawColorFactor[Sequence@@stateList[[All,1]],{}];wExprn=wExprn;ClearAll[colourTensor];Protect[colourTensor];wExprn];SetAttributes[drawColourTensors,HoldFirst];
drawColourTensorsExpanded[exprn_]:=drawColourTensors[((exprn/.{colourTensor[states_,pairs_]:>colourTensor[states,pairs,True]}))];


(* ::Section:: *)
(*Writing Colour Tensors Semi-Explicitly*)


fTools`level[pair_List,list_List]:=fTools`level[pair,list]=1+Length@Select[list, #[[1]]<pair[[1]]&&#[[2]]>pair[[2]]&];
fTools`level[gluonIdx_Integer, list_List]:=fTools`level[gluonIdx,list]=Length@Select[list, #[[1]]<gluonIdx&&#[[2]]>gluonIdx&];
fTools`nestedBrackets[stateList_List,flavourPairings_List]:=fTools`nestedBrackets[stateList,flavourPairings]=Module[{n=Length[stateList],pairs=(stateList[[#]]&/@flavourPairings)},(stateList//.{{f[i_],m___,fb[j_]}:>{nestedCurlyBrackets[i,m,n+1-j]}, nestedCurlyBrackets[l___,g[i_],r___]:>nestedCurlyBrackets[l, Xi[fTools`level[Position[stateList,g[i]][[1,1]],flavourPairings], a[i]], r], nestedCurlyBrackets[l___,m[i_],r___]:>nestedCurlyBrackets[l,Xi[fTools`level[Position[stateList,m[i]][[1,1]],flavourPairings], a[i]], r], nestedCurlyBrackets[l___,p[i_],r___]:>nestedCurlyBrackets[l, Xi[fTools`level[Position[stateList,p[i]][[1,1]],flavourPairings], a[i]], r], nestedCurlyBrackets[l___,f[i_],m___,fb[j_],r___]/;(fb[j]===(f[i]/.Rule@@@pairs)):>nestedCurlyBrackets[l, nestedCurlyBrackets[i,TensorProduct[T[b[i]], Xi[fTools`level[flavourPairings[[i]],flavourPairings]-1, b[i]]],m,n+1-j], r]})[[1]]];
fTools`expandedBrackets[stateList_List,flavourPairings_List]:=fTools`expandedBrackets[stateList,flavourPairings]=Module[{ncbExpr, ncbs, cbs,XiList, XiRules},ncbExpr=fTools`nestedBrackets[stateList,flavourPairings];ncbs = Cases[ncbExpr, nestedCurlyBrackets[__], {0,\[Infinity]}];cbs = (((#//.{nestedCurlyBrackets[i_Integer, m__, j_Integer]:>m})/.{TensorProduct[a__,Xi[l_,idx__]]:>Xi[fTools`level[flavourPairings[[#[[1]]]], flavourPairings],idx], Xi[l_,idx__]:>Xi[fTools`level[flavourPairings[[#[[1]]]], flavourPairings],idx]})&/@((curlyBracket@@@ncbs)/.{curlyBracket[i_Integer, TensorProduct[a__,b__],r___]:>curlyBracket[i, a, r]}));XiList=(Sort/@GatherBy[Cases[cbs, Xi[__], Infinity], Last]);XiRules=Join@@@Tuples@Table[Thread[XiList[[i]]->#]&/@Permutations[Join[{Tu[XiList[[i,1,2]]]}, ConstantArray[{}, Length[XiList[[i]]]-1]]], {i,Length[XiList]}];(times@@@(SortBy[#,First]&/@((((cbs/.#))&/@XiRules)//.{curlyBracket[l___,{},r___]:>curlyBracket[l,r]}/.Tu[a[r_Integer]]:>T[a[r]])))];


writeAsCurlyBrackets[exprn_]:=Block[{wExprn},Unprotect[colourTensor];ClearAll[colourTensor];wExprn=ReleaseHold@exprn;colourTensor[x__]:=colourTensor[x]=fTools`nestedBrackets[x];wExprn=wExprn;ClearAll[colourTensor];Protect[colourTensor];wExprn];SetAttributes[writeAsCurlyBrackets,HoldFirst];
writeAsExpandedCurlyBrackets[exprn_]:=Block[{wExprn},Unprotect[colourTensor];ClearAll[colourTensor];wExprn=ReleaseHold@exprn;colourTensor[x__]:=colourTensor[x]=Total@fTools`expandedBrackets[x];wExprn=wExprn;ClearAll[colourTensor];Protect[colourTensor];wExprn];SetAttributes[writeAsExpandedCurlyBrackets,HoldFirst];
writeAsSUNcFundamentalTensors[exprn_]:=Module[{out,tensors=Join[Cases[exprn,colourTensor[__],{0,\[Infinity]}],Cases[exprn,nestedCurlyBrackets[__],{0,\[Infinity]}],Cases[exprn,times[bits__],{0,\[Infinity]}]],expanded},Unprotect[Nc];ClearAll[Nc];expanded=(Total[times@@@Transpose[{Power[1/Nc,Range[Length[#]]-1],#}]]&/@((CoefficientList[#,1/Nc])&/@(writeAsExpandedCurlyBrackets[tensors]//.{times[q___,curlyBracket[a__,Tu[b[x_]],b__],r___,curlyBracket[c__,T[b[x_]],d__],s___]:>times[q,curlyBracket[a,d],r,curlyBracket[c,b],s]-1/Nc times[q,curlyBracket[a,b],r,curlyBracket[c,d],s],times[q___,curlyBracket[a__,T[b[x_]],b__],r___,curlyBracket[c__,Tu[b[x_]],d__],s___]:>times[q,curlyBracket[a,d],r,curlyBracket[c,b],s]-1/Nc times[q,curlyBracket[a,b],r,curlyBracket[c,d],s],curlyBracket[a_Integer,b_Integer]:>delta[a,b],curlyBracket[a___,T[a[x_]],b___]:>curlyBracket[a,{x},b]}/.curlyBracket[q_Integer,r___List,s_Integer]:>tChain[q,Flatten[{r}],s])))/.times[1,x_]:>x;out=Expand[exprn/.Association[Thread[Rule[tensors,expanded]]]];Protect[Nc];out];


(* ::Section:: *)
(*Partial Amplitudes for Distinct-Flavour Fermions*)


(* ::Subsection:: *)
(*Dyck Strings/Pairings*)


fTools`dyckStrings[0]={""};fTools`dyckStrings[1]={"ab"};
fTools`dyckStrings[n_Integer]/;n>1:=fTools`dyckStrings[n]=DeleteDuplicates[Join@@StringReplaceList[fTools`dyckStrings[n-1],{"ab"->"aabb","ab"->"abab"}]];
fTools`dyckPairs[k_Integer]/;k>=1:=fTools`dyckPairs[k]=Module[{dyck=Characters[fTools`dyckStrings[k]],qLabels,ords,places},places=GatherBy[Transpose[{Range[2k],#}],Last][[All,All,1]]&/@dyck;places=Function[{a,b},Ordering[Join@@{a[[Ordering[Function[{no},no-Length[Select[b,#<a[[no]]&]]]/@Range[k]]]],b[[Ordering[Function[{no},Length[Select[a,#<b[[no]]&]]-no-1]/@Range[k]]]]}]]@@@places;(Join@@Transpose[Partition[Range[2k],2]])[[#]]&/@places];
fTools`dyckPairingQ[flavourGroups_List]/;DeleteDuplicates[Length/@flavourGroups]=={2}:=If[Not[Sort[Sort/@flavourGroups]===flavourGroups],fTools`dyckPairingQ[Sort[Sort/@flavourGroups]],fTools`dyckPairingQ[flavourGroups]=Length[Select[Subsets[flavourGroups,{2}],Signature[Ordering[Join@@#]]==-1&,1]]==0];
fTools`dyckPairingQ[{}]=True;


(* ::Subsection:: *)
(*Partial Amplitudes for Amplitudes involving Distinct-Flavoured Fermions*)


partialAmpBasis[nFermions_Integer]/;nFermions>=2:=partialAmpBasis[nFermions]=Module[{args,pairs=fTools`dyckPairs[nFermions-1],qList,qPerms=Join@@@Permutations[{f[#],fb[#]}&/@Range[2,nFermions]]},qList=#1[[#2]]&@@@(Tuples[{qPerms,pairs}]);args={f[1],##,fb[1]}&@@@qList;amp@@@({#,Partition[Ordering[#[[All,1]]][[1;;2nFermions]],2]}&/@args)];
partialAmpBasis[nFermions_Integer,nGluons_Integer]/;(nGluons>=0&&(2nFermions+nGluons)>=4):=If[nGluons==0,partialAmpBasis[nFermions],partialAmpBasis[nFermions,nGluons]=Which[nFermions===0,amp/@({g[1],##,g[nGluons]}&@@@Permutations[g/@Range[2,nGluons-1]]),nFermions==1,(amp[{f[1],##,fb[1]},{{1,nGluons+2}}]&@@@Permutations[g/@(Range[nGluons]+1)]),True,Module[{args,pairs=fTools`dyckPairs[nFermions-1],gPerms=Permutations[g/@(Range[nGluons]+nFermions)],qList,qPerms=Join@@@Permutations[{f[#],fb[#]}&/@Range[2,nFermions]]},qList=#1[[#2]]&@@@(Tuples[{qPerms,pairs}]);args={f[1],##,fb[1]}&@@@Join@@(shuffle@@@Tuples[{gPerms,qList}]);amp@@@({#,Partition[Ordering[#[[All,1]]][[1;;2nFermions]],2]}&/@args)]]];
partialAmpBasis[nFermions_Integer,nGluonsPlus_Integer,nGluonsMinus_Integer]/;((nGluonsPlus)>=0&&(nGluonsMinus)>=0&&(2nFermions+nGluonsPlus+nGluonsMinus)>=4):=(partialAmpBasis[nFermions,nGluonsPlus+nGluonsMinus]/.Thread[Rule[g/@(Range[nGluonsMinus+nGluonsPlus]+nFermions),Join[p/@(Range[nGluonsPlus]+nFermions),m/@(Range[nGluonsMinus]+nFermions+nGluonsPlus)]]]);
partialAmpBasis[nFermions_Integer,{helicities__}]/;(Complement[DeleteDuplicates[{helicities}],{m,p}]==={}&&(2nFermions+Length[{helicities}])>=4):=(partialAmpBasis[nFermions,Length[{helicities}]]/.Thread[Rule[g/@(Range[Length[{helicities}]]+nFermions),(#1[#2]&@@@Transpose[{{helicities},Range[Length[{helicities}]]+nFermions}])]]);
partialAmpBasis[nFermions_Integer,{}]:=partialAmpBasis[nFermions];


(* ::Subsubsection:: *)
(*Randomly-Generated "amp" syntax (for testing/playing around)*)


randomPartialAmp[nFermions_Integer]/;(nFermions>=2):=Module[{pairing0=RandomChoice[Permutations[(Partition[Range[2nFermions],2]/.Thread[Rule[RandomChoice[fTools`dyckPairs[nFermions]],Range[2nFermions]]])]],labels,inserts={},labels0},pairing0=RandomChoice[{#,Reverse[#]}]&/@pairing0;labels0=(Join@@Transpose[{f/@Range[nFermions],fb/@RandomChoice[Permutations[Range[nFermions]]]}])[[Ordering@Flatten@pairing0]];amp[labels0,(labels0[[#]]&/@pairing0)/.Thread[Rule[labels0,Range[Length[labels0]]]]]];
randomPartialAmp[nFermions_Integer,nGluons_Integer]/;(nGluons>=0&&(2nFermions+nGluons)>=4):=If[nGluons==0,randomPartialAmp[nFermions],If[nFermions==0,amp@RandomChoice[Permutations[g/@Range[nGluons]]],Module[{pairing0=RandomChoice[Permutations[(Partition[Range[2nFermions],2]/.Thread[Rule[RandomChoice[fTools`dyckPairs[nFermions]],Range[2nFermions]]])]],labels,inserts=RandomChoice[Range[2nFermions+1]]&/@Range[nGluons],labels0},pairing0=RandomChoice[{#,Reverse[#]}]&/@pairing0;labels0=(Join@@Transpose[{f/@Range[nFermions],fb/@RandomChoice[Permutations[Range[nFermions]]]}])[[Ordering@Flatten@pairing0]];labels=Fold[Insert[#1,Sequence@@#2]&,labels0,Transpose[{g/@(Range[nGluons]+nFermions),inserts+Range[nGluons]-1}]];amp[labels,(labels0[[#]]&/@pairing0)/.Thread[Rule[labels,Range[Length[labels]]]]]]]];
randomPartialAmp[nFermions_Integer,nGluonsPlus_Integer,nGluonsMinus_Integer]/;(nGluonsMinus>=0&&nGluonsPlus>=0&&(2nFermions+nGluonsMinus+nGluonsPlus)>=4):=(randomPartialAmp[nFermions,nGluonsPlus+nGluonsMinus]/.Thread[Rule[g/@(Range[nGluonsMinus+nGluonsPlus]+nFermions),Join[p/@(Range[nGluonsPlus]+nFermions),m/@(Range[nGluonsMinus]+nFermions+nGluonsPlus)]]]);
randomPartialAmp[nFermions_Integer,{helicities__}]/;(Complement[DeleteDuplicates[{helicities}],{m,p}]==={}&&(2nFermions+Length[{helicities}])>=4):=(randomPartialAmp[nFermions,Length[{helicities}]]/.Thread[Rule[g/@(Range[Length[{helicities}]]+nFermions),(#1[#2]&@@@Transpose[{{helicities},Range[Length[{helicities}]]+nFermions}])]]);
randomPartialAmp[nFermions_Integer,{}]:=randomPartialAmp[nFermions];


(* ::Subsection:: *)
(*Colour-Dressed Amplitudes*)


distinctFlavourAmp[input__]:=Total[distinctFlavourAmpTerms[input]];
distinctFlavourAmpTerms[input__]:=(colourTensor@@#)#&/@partialAmpBasis[input];
distinctFlavourAmpSquared[input__]:=Module[{bare=(List@@@distinctFlavourAmpTerms[input]),overlap},overlap=colourTensorOverlapMatrix[bare[[All,2]]];bare[[All,1]] . overlap . (bare[[All,1]]/.amp->ampBar)];



(* ::Subsection:: *)
(*Amplitudes involving Same-Flavoured Fermions as Permutation-Sums of Distinct-Flavoured Partial Amps*)


sameFlavourAmp[input__]:=Total[sameFlavourAmpTerms[input]];
sameFlavourAmpTerms[nFermions_Integer,rest___]:=Module[{seed=distinctFlavourAmpTerms[nFermions,rest],permutations=Thread[Rule[fb/@Range[nFermions],#]]&/@Permutations[fb/@Range[nFermions]]},Join@@(seed/.permutations)];
sameFlavourAmpSquared[input__]:=Module[{bare=(List@@@sameFlavourAmpTerms[input]),overlap},overlap=colourTensorOverlapMatrix[bare[[All,2]]];bare[[All,1]] . overlap . (bare[[All,1]]/.amp->ampBar)];



(* ::Section:: *)
(*Symbolic Analysis (and Reductions) of Partial Amplitudes*)


(* ::Subsubsection:: *)
(*Identifying All Possible Flavour-Pairings (consistent with crossing)*)


fTools`flavourPairings[stateList_List]:=If[Count[stateList,g[_]|p[_]|m[_],{0,\[Infinity]}]>0,Module[{reduced=DeleteCases[stateList,g[_]|p[_]|m[_]],relabelRule},relabelRule=Thread[Rule[Range[Length[reduced]],DeleteCases[Transpose[{Range[Length[stateList]],stateList}],{_,g[_]}|{_,m[_]}|{_,p[_]}][[All,1]]]];(fTools`flavourPairings[reduced]/.relabelRule)],fTools`flavourPairings[stateList]=Module[{posRule=Association[Thread[Rule[stateList,Range[Length[stateList]]]]],pairs},pairs=({Cases[stateList,f[x_]],Cases[stateList,fb[x_]]}/.posRule);Select[Transpose[{pairs[[1]],#}]&/@Permutations[pairs[[2]]],fTools`dyckPairingQ]]];


toDistinctFlavours[exprn_]:=Module[{amps=Select[DeleteDuplicates@Cases[exprn,amp[states_List],{0,\[Infinity]}],Count[#,f[_],{0,\[Infinity]}]>0&],images},images=Function[{a,b},Total[amp[a,SortBy[#,a[[#[[1]],1]]&]]&/@b]]@@@Transpose[{amps[[All,1]],fTools`flavourPairings/@(amps[[All,1]])}];exprn/.Association[Thread[Rule[amps,images]]]];



(* ::Subsection:: *)
(*Expanding into the "all-plus" basis of partial amplitudes (for distinctly flavoured fermions)*)


fTools`anchorCyclicRule[state_:f[1]]={amp[{q___,state,r___},flavours_List]:>amp[{state,r,q},(flavours/.Thread[Rule[RotateRight[Range[Length[{q,r}]+1],-Length[{q}]],Range[Length[{q,r}]+1]]])]};
fTools`flipRule[pairNumbers_List]:={amp[stateList_List,flavourPairings_List]:>Module[{n=Length[stateList],d,c,b,a,x,y,j,i,sets,newPairings},{{x,y},{i,j}}={#1,#2}&@@flavourPairings[[pairNumbers]];Which[x!=1,((amp[stateList,flavourPairings]/.fTools`anchorCyclicRule[stateList[[x]]])/.fTools`flipRule[pairNumbers]/.fTools`anchorCyclicRule[stateList[[1]]]),OrderedQ[{i,j}],amp[stateList,flavourPairings],True,({a,b,c,d}=Mod[{Range[x+1,j-1],Range[j+1,i-1],Range[i+1,y-1],Join[Range[y+1,n],Range[x-1]]},n,1];sets={x,##}&@@@Join@@(Function[{len},Join[Join[a[[1;;len-1]],{i}],#]&/@Join@@(shuffle[Join[#,{j}],Join[c,{y},d]]&/@shuffle[a[[len;;-1]],Reverse[b]])]/@Range[1,Length[a]+1]);sets=Transpose[{stateList[[#]]&/@#,(flavourPairings/.Thread[Rule[Range[n],Ordering@#]])&/@#}]&@(sets);sets=Select[sets,fTools`dyckPairingQ[#[[2]]]&];Power[-1,Length[b]+1]Total[amp@@@sets])]]};
fTools`towardsAllPlus={amp[states_List,flavourPairs_List]:>(Which[And@@(OrderedQ/@flavourPairs),amp[states,flavourPairs],And@@(Not[OrderedQ[#]]&/@flavourPairs),Power[-1,Length[states]]amp[Reverse[states],(flavourPairs/.Thread[Rule[Range[Length[states]],Reverse[Range[Length[states]]]]])],True,Module[{anchor=SortBy[Sort/@flavourPairs,Min[{#[[2]]-#[[1]],#[[1]]+Length[states]-#[[2]]}]&][[1]],flip},If[Not[MemberQ[flavourPairs,{1,Length[states]}]],(amp[states,flavourPairs]/.(kkProjectionRule@@(states[[anchor]]))),flip=SortBy[Select[Range[Length[flavourPairs]],Not[OrderedQ[flavourPairs[[#]]]]&],fTools`level[Sort[flavourPairs[[#]]],Sort/@flavourPairs]&][[1]];anchor=SortBy[Select[Range[Length[flavourPairs]],flavourPairs[[#,1]]<flavourPairs[[flip,2]]<flavourPairs[[flip,1]]<flavourPairs[[#,2]]&],fTools`level[Sort[flavourPairs[[#]]],Sort/@flavourPairs]&][[-1]];amp[states,flavourPairs]/.fTools`flipRule[{anchor,flip}]]]])};


toAllPlus[amp[stateList_List,flavourGroups_List]]:=toAllPlus[amp[stateList,flavourGroups]]=If[And@@OrderedQ/@flavourGroups,amp[stateList,flavourGroups],amp[stateList,flavourGroups](*/.\[VeryThinSpace]kkProjectionRule[Sequence@@stateList\[LeftDoubleBracket]flavourGroups\[LeftDoubleBracket]1\[RightDoubleBracket]\[RightDoubleBracket]]*)//. fTools`towardsAllPlus]
toAllPlus[exprn_]:=Module[{amps=DeleteDuplicates[Cases[exprn,amp[x_List,y_List],{0,\[Infinity]}]],rules,images},images=toAllPlus/@amps;exprn/.Association[Thread[Rule[amps,images]]]];


toAllPlusBasis[amp[stateList_List,flavourPairings___List]]:=If[Length[{flavourPairings}]==0,(amp[stateList]/.kkProjectionRule@@(If[MemberQ[stateList,f[1]],{f[1],fb[1]},Sort[stateList][[{1,-1}]]])),Module[{pairs=Select[stateList[[#]]&/@{flavourPairings}[[1]],MemberQ[#,f[1]]&,1]},If[Length[pairs]==0,amp[stateList,flavourPairings],toAllPlus[(amp[stateList,flavourPairings]/.kkProjectionRule@@First[pairs])]]]];
toAllPlusBasis[exprn_]:=Module[{amps=DeleteDuplicates[Cases[exprn,amp[__],{0,\[Infinity]}]],rule,arrays={#,ArrayRules[#],Dimensions[#]}&/@DeleteDuplicates[Cases[exprn,x_SparseArray,{0,\[Infinity]}]]},amps=DeleteDuplicates[Join[amps,DeleteDuplicates@Cases[arrays,amp[__],{0,\[Infinity]}]]];rule=Association[Thread[Rule[amps,toAllPlusBasis/@amps]]];rule=Join[rule,Association[Thread[Rule[arrays[[All,1]],SparseArray@@@(arrays[[All,2;;-1]]/.rule)]]]];(exprn/.rule)];



(* ::Subsection:: *)
(*Expanding Distinct-Flavour Partial Amps into Single-Flavour Partial Amps*)


ClearAll[fTools`towardsSingleFlavour];
fTools`towardsSingleFlavour[amp[stateList_List]]:=amp[stateList];
fTools`towardsSingleFlavour[amp[stateList_List,flavourPairings_List]]:=fTools`towardsSingleFlavour[amp[stateList,flavourPairings]]=Module[{allPairs=fTools`flavourPairings[stateList],out},If[Length[allPairs]==1,amp[stateList],If[Not[flavourPairings[[1]]=={1,Length[stateList]}],Module[{n=Length[stateList],a,b,aList,bList,pairings=stateList[[#]]&/@flavourPairings,images},{a,b}=flavourPairings[[1]];{aList,bList}=If[b>a,{Range[a+1,b-1],Reverse[Join[Range[b+1,n],Range[a-1]]]},{Join[Range[a+1,n],Range[b-1]],Reverse[Range[b+1,a-1]]}];out=({stateList[[a]],##,stateList[[b]]}&@@@shuffle[stateList[[aList]],stateList[[bList]]]);out=Power[-1,Length[bList]]Total[(amp@@@Select[Transpose[{out,pairings/.Thread[Rule[#,Range[n]]]&/@out}],fTools`dyckPairingQ[#[[2]]]&])//.fTools`towardsAllPlus];images=DeleteDuplicates[Cases[out,amp[x__],{0,\[Infinity]}]];out/.Thread[Rule[images,(fTools`towardsSingleFlavour/@images)]]],(out=((amp[stateList,Sort[flavourPairings]]+(amp[stateList]-Total[amp[stateList,Sort[#]]&/@allPairs]))//.fTools`towardsAllPlus);(out/.(Thread[Rule[#,fTools`towardsSingleFlavour/@#]]&@DeleteDuplicates[Cases[out,amp[x_,y_],{0,\[Infinity]}]]))/.If[flavourPairings[[1]]=={1,Length[stateList]},(kkProjectionRule@@stateList[[{1,-1}]]),{}])]]];


(* ::Subsection:: *)
(*KK Amplitude Relations and "Projections"*)


kkProjectionRule[headA_[q_Integer],headB_[r_Integer]]:={amp[stateList_List,flavourPairings_List:{}]/;MemberQ[stateList,headA[q]]&&MemberQ[stateList,headB[r]]&&Not[SameQ[headA[q],headB[r]]]:>Module[{out,n=Length[stateList],a,b,aList,bList,pairings=If[flavourPairings==={},{},stateList[[#]]&/@flavourPairings],images},a=Flatten[Position[stateList,headA[q]]][[1]];b=Flatten[Position[stateList,headB[r]]][[1]];{aList,bList}=If[b>a,{Range[a+1,b-1],Reverse[Join[Range[b+1,n],Range[a-1]]]},{Join[Range[a+1,n],Range[b-1]],Reverse[Range[b+1,a-1]]}];out=({stateList[[a]],##,stateList[[b]]}&@@@shuffle[stateList[[aList]],stateList[[bList]]]);out=Power[-1,Length[bList]]*If[flavourPairings==={},Total[amp/@out],Total[(amp@@@Select[Transpose[{out,(pairings/.Thread[Rule[#,Range[n]]])&/@out}],fTools`dyckPairingQ[#[[2]]]&])]];out]};
kkProjectionRule[{a_,b_}]:=kkProjectionRule[a,b];

toSingleFlavour[exprn_]:=Module[{amps=DeleteDuplicates@Cases[exprn,amp[x_List,y_List],{0,\[Infinity]}],ampBars=DeleteDuplicates@Cases[exprn,ampBar[x_List,y_List],{0,\[Infinity]}],kk,arrays={#,ArrayRules[#],Dimensions[#]}&/@DeleteDuplicates[Cases[exprn,x_SparseArray,{0,\[Infinity]}]],images,rule},amps=DeleteDuplicates[Join[amps,DeleteDuplicates@Cases[arrays,amp[x_,y_],{0,\[Infinity]}]]];ampBars=(DeleteDuplicates[Join[ampBars,DeleteDuplicates@Cases[arrays,ampBar[x_,y_],{0,\[Infinity]}]]]/.ampBar->amp);kk=If[Length[amps]==0,{},kkProjectionRule@@If[Count[First[amps][[1]],f[1]|fb[1]]==2,{f[1],fb[1]},First[amps][[1,{1,-1}]]]];images=Join[(fTools`towardsSingleFlavour/@amps/.kk),((fTools`towardsSingleFlavour/@ampBars/.kk)/.{amp[x__]:>ampBar[x]})];rule=Association[Thread[Rule[Join[amps,(ampBars/.amp->ampBar)],images]]];rule=Join[rule,Association[Thread[Rule[arrays[[All,1]],SparseArray@@@(Expand/@(arrays[[All,2;;-1]]/.rule))]]]];exprn/.rule];



(* ::Section:: *)
(*Building of Explicit Colour Tensors*)


(* ::Subsection:: *)
(*Pre-Stored Generators for low-rank, familiar algebras*)


Set[fTools`realRepData[#1],#2]&@@@Uncompress["1:eJztVUtuwyAQxUCM+0lyhp6l2y6qqBdwJUdCSuKqjtTePjFYnsb2zEBdqmziBTJ68x7zY3h6rzdbJYRodLu82Oa4lYNd5nZuKa1bRyiyK9plUx5tfSh3nmLllKfoXcf5ISKg6i1GoASmBzPmEAk6iHd+Z9rlud5/7KpvK8AmKrrgwTLKR5Anz+jq4lGdpC7mX+riQd1b8EVDwJxgKpBFmAqY8qq9wHX6qBeQABYcaPBa8F2EgAuuMgZAJC+O+Wb3VRNOiDN9rb+qzwuxgf2p/cgCcLEVXO8U4IVgVP/m4VCZ6zQFLiEZvbjRHs1DDkf13zKUvvQ32oN3vUWy6+7BB0L2N7MAAZeErIZQEFkNDiGyGmR9KFebP3no4OTzpwv9nkvaI8dcQdI43+ePtQzco9rTEEwJvlMduAIw1bTM8XJTsyj4EqyJukgAqTuyhqyIaWy3d2Hq4VB59rswO6OI6WjKRE2Q+DA0tIn7OwO4bvTK"];
Set[fTools`repData[#1],#2]&@@@Uncompress["1:eJydVstugzAQBPyAJLT9gJ76Pz3lD9JDKqSqOST/r5ZFDKWZWaNcLFlj7+zOjhfePi7Hc6yq6jou78P1dm5Wu3rcjctpGNd/KNl1v8vxdBsu36cvuzI09/fq1S783S13JkLvaIOj9xzldAltQCxCVCOnaptg94HKKeZSiq1I0cBuLkIKVQswi5thXTkBF808WYQ3wgNNSl4dSTiOHI1CyQBQZbeqoxEnix6PmzweUJXimMxmqPOSmdn6Uoq9Z7ZnYRkDX+YKpfKqgwfPw08iLEwobboYg4B7ERaJsrCwCAtr4PKoKsfi4mnEgomZ6jtP2J2nwI6rzuKoCRQAku5FgKSu7R+O4nDoPAU6EZXUoSZpBLipjiBOFodDizq8oxGtUxzj8llUkg2H10elNnAvTGKgeuIG2hNPArSZk0V73Q9DJxJyLd2AsxV+V6PMfQwG9qKUABEIZwSnmjkHETaCk4TFcGSlJJiMhE3gJGHzHJGFxXBkCuWZjjkhw2CEEw+HKYQ+M05MJ8bZwmAmwqHSj2MZtuor1guSgKpVd/E7xsAkOCP0Ipy4xDgTXKza0AlfZNwkYIub1sD1KCKzav1b405L9UNBPu4Z/SYgnu4EFjPoRRz39yKhayoDLD+kTe9Y"];
Function[{algebra},fTools`fundamentalRep[algebra]=(SparseArray[Join@@(Function[{val,entries},Join[#->val&/@entries[[1]],#->-val&/@entries[[2]]]]@@@fTools`repData[algebra])])]/@{a[1],a[2],a[3],g[2]};
Function[{algebra},fTools`unitaryFundamentalRep[algebra]=(SparseArray[Join@@(Function[{val,entries},Join[#->val&/@entries[[1]],#->-val&/@entries[[2]]]]@@@fTools`realRepData[algebra])])]/@{a[1],a[2],a[3]};
fTools`fundamentalRep[su[2]]=fTools`unitaryFundamentalRep[a[1]];
fTools`fundamentalRep[su[3]]=fTools`unitaryFundamentalRep[a[2]];
fTools`fundamentalRep[su[4]]=fTools`unitaryFundamentalRep[a[3]];
fTools`fundamentalRep[u[1]]=SparseArray[{{1,1,1}->1},{1,1,1}];


(* ::Subsection:: *)
(*Tensor Building Code*)


fTools`fastContract[tensorList_List, indexList_List] := fTools`fastContract[tensorList, indexList] = Activate[TensorContract[Inactive[TensorProduct][Sequence@@tensorList],indexList]];


(* ::Subsubsection:: *)
(*Constructing the Adjoint-rep's Generators from any Representation*)


(* ::Subsubsection:: *)
(*Initializing Tensor-Building Objects*)


fTools`resetStoredTensors:=(ClearAll[fTools`inverseKillingMetric,fTools`killingMetric,fTools`adjointRep,fTools`ddmSeed,fTools`repPower,fTools`adjPower,fTools`seedTensorQ,fTools`sliceTensorQ,fTools`sliceTensorG,fTools`sliceTensor,fTools`colorFactor,fTools`colourTensor,fTools`dualColourTensor,fTools`dualColorFactor,fTools`SUnFtensor,fTools`SUnFtensorDual];
fTools`inverseKillingMetric[representation_SparseArray]:=fTools`inverseKillingMetric[representation]=fTools`fastContract[{representation,representation},{{3,4},{1,6}}];
fTools`killingMetric[representation_SparseArray]:=fTools`killingMetric[representation]=SparseArray[Inverse[fTools`inverseKillingMetric[representation]](*PseudoInverse[fTools`inverseKillingMetric[representation]]*)];
fTools`adjointRep[representation_SparseArray]:=fTools`adjointRep[representation]=Module[{tr3=fTools`fastContract[representation&/@Range[3],Partition[Range[9],2,1,1][[{3,6,9}]]]},fTools`fastContract[{SparseArray[tr3-Transpose[tr3,{2,1,3}]],killingMetric},{3,4}]];
fTools`repPower[representation_SparseArray,0]:=fTools`repPower[representation,0]=SparseArray[{x_,x_}:>1,Dimensions[representation][[{1,-1}]]];
fTools`repPower[representation_SparseArray,1]:=fTools`repPower[representation,1]=representation;
fTools`repPower[rep_SparseArray,n_Integer]/;n>=2:=fTools`repPower[repn,n]=fTools`fastContract[{fTools`repPower[rep,Floor[n/2]],fTools`repPower[rep,Ceiling[n/2]]},{2,3}+Floor[n/2]];
fTools`adjPower[rep_SparseArray,1]:=fTools`adjointRep[rep];
fTools`adjPower[rep_SparseArray,n_Integer]/;n>=2:=fTools`adjPower[rep,n]=fTools`repPower[fTools`adjointRep[rep],n];
fTools`ddmSeed[rep_SparseArray,n_Integer]/;n>=4:=fTools`ddmSeed[n]=fTools`fastContract[{fTools`adjPower[rep,n-2],fTools`inverseKillingMetric[rep]},{n,n+1}];

fTools`seedTensorQ[rep_SparseArray]:=fTools`seedTensorQ[rep]=-fTools`fastContract[Append[rep&/@Range[2],fTools`killingMetric[rep]],{{2,7},{5,8}}];
fTools`sliceTensorQ[rep_SparseArray,q_Integer]:=fTools`sliceTensorQ[rep,q]=TensorProduct[fTools`seedTensorQ[rep],Sequence@@(SparseArray[{x_,x_}:>1,Dimensions[rep][[{1,-1}]]]&/@Range[q-2])];
fTools`sliceTensorG[rep_SparseArray,q_Integer]:=fTools`sliceTensorG[rep,q]=TensorProduct[Transpose[rep,{2,1,3}],Sequence@@(SparseArray[{x_,x_}:>1,Dimensions[rep][[{1,-1}]]]&/@Range[q-1])];
fTools`sliceTensor[rep_SparseArray,q_Integer,levels_List,g]:=fTools`sliceTensor[rep,q,levels,g]=SparseArray@Total[Transpose[Transpose[fTools`sliceTensorG[rep,q],Prepend[#+1,1]],Prepend[Join@@Transpose[{Range[q],Range[q]+1+q}],q+1]]&/@((Join@@Partition[Range[2q],2][[DeleteDuplicates@Join[{#},Range[q]]]]&/@levels))];
fTools`sliceTensor[rep_SparseArray,q_Integer,levels_List,new_Integer]:=fTools`sliceTensor[rep,q,levels,new]=SparseArray@Total[Transpose[Transpose[fTools`sliceTensorQ[rep,q],#],Join@@Transpose@Partition[Range[2q],q]]&/@((Join@@Partition[Range[2q],2][[DeleteDuplicates@Join[{#,new},Range[q]]]]&/@levels))];
fTools`colourTensor[rep_SparseArray,labelList_List,flavourPairingsIn_List]:=fTools`colourTensor[rep,labelList,flavourPairingsIn]=Module[{n=Length[labelList],k=Length[flavourPairingsIn],slices,pairings,nestings,contracts,flavourPairings=Sort[flavourPairingsIn]},pairings=SortBy[Join[flavourPairings,Partition[Complement[Range[Length[labelList]],Join@@flavourPairings],1]],(First[Sort@Mod[#-flavourPairings[[1,2]],Length[labelList],1]])&];nestings=Function[{pair},{Select[Complement[DeleteCases[pairings,{x_}],{pair}],Length[Intersection[Mod[Range@@(If[Not[OrderedQ[#]],#+{0,n},#]&@Mod[#-flavourPairings[[1,2]],n,1]),n,1],Mod[pair-flavourPairings[[1,2]],n,1]]]==Length[pair]&],pair}]/@pairings[[2;;-1]];nestings=(nestings/.Thread[Rule[DeleteCases[pairings,{q_}],Range[Length[DeleteCases[pairings,{q_}]]]]]);slices=Function[{slices,head},If[Head[head]===List,fTools`sliceTensor[rep,k,slices,g],fTools`sliceTensor[rep,k,slices,head]]]@@@nestings;contracts=2k+If[Length[pairings[[#]]]==2,0,1]&/@Range[2,Length[pairings]];contracts=(Range[contracts[[#]]]+Total[contracts[[1;;#-1]]])[[Join[Range[k],-Reverse[Range[k]]]]]&/@Range[Length[contracts]];contracts=Join@@(Transpose[{#1[[2]],#2[[1]]}]&@@@(Partition[Partition[#,k]&/@contracts,2,1]));Transpose[fTools`fastContract[slices,contracts],Join[Cases[labelList[[Flatten@Cases[pairings,{x_,y_}]]],f[x_]:>x],labelList[[Cases[pairings,{x_}][[All,1]],1]],Cases[labelList[[Flatten@Cases[pairings,{x_,y_}]]],fb[x_]:>(n+1-x)]]]];
fTools`colourTensor[rep_SparseArray,labelList_List]/;DeleteDuplicates[Head/@labelList]==={g}:=fTools`colorFactor[rep,Sequence@@(labelList[[All,1]])];
fTools`dualColourTensor[rep_SparseArray,labelList_List,flavourPairings_List]:=fTools`dualColourTensor[rep,labelList,flavourPairings]=Module[{gs=labelList[[Complement[Range[Length[labelList]],Flatten[flavourPairings]],1]],nF=Length[flavourPairings]},If[Length[gs]==0,Transpose[fTools`colourTensor[rep,labelList,flavourPairings],Reverse[Range[Length[labelList]]]],Transpose[fTools`fastContract[Join[{fTools`colourTensor[rep,labelList,flavourPairings]},fTools`killingMetric[rep]&/@Range[Length[gs]]],Transpose[{gs,2Range[Length[gs]]+Length[labelList]}]],Join[Reverse[Range[nF]+nF+Length@gs],Reverse[Range[nF]],gs]]]];
fTools`dualColourTensor[rep_SparseArray,labelList_List]/;DeleteDuplicates[Head/@labelList]==={g}:=fTools`dualColorFactor[rep,Sequence@@(labelList[[All,1]])];
fTools`colorFactor[rep_SparseArray,order__Integer]:=fTools`colorFactor[rep,order]=Transpose[fTools`ddmSeed[rep,Length[{order}]],{order}];
fTools`colorFactor[rep_SparseArray,order__Integer,{loweredIndices__Integer}]:=fTools`colorFactor[rep,order,{loweredIndices}]=Transpose[fTools`fastContract[Prepend[fTools`killingMetric[rep]&/@Range[Length[{loweredIndices}]],Transpose[fTools`ddmSeed[rep,Length[{order}]],{order}]],Transpose[{{loweredIndices},2Range[Length[{loweredIndices}]]-1+Length[{order}]}]],RotateLeft[DeleteDuplicates[Join[{loweredIndices},Range[Length[{order}]]]],Length[{loweredIndices}]]];
fTools`dualColorFactor[rep_SparseArray,order__Integer]:=fTools`dualColorFactor[rep,order]=fTools`fastContract[Join[{fTools`colorFactor[rep,order]},fTools`killingMetric[rep]&/@Range[Length[{order}]]],Transpose[{Range[Length[{order}]],2(Range[Length[{order}]])+Length[{order}]}]];
fTools`dualColorFactor[rep_SparseArray,order__Integer,{raisedIndices__Integer}]:=fTools`dualColorFactor[rep,order,{raisedIndices}]=Transpose[fTools`fastContract[Prepend[fTools`inverseKillingMetric[rep]&/@Range[Length[{raisedIndices}]],fTools`dualColorFactor[rep,order]],Transpose[{{raisedIndices},2Range[Length[{raisedIndices}]]-1+Length[{order}]}]],RotateLeft[DeleteDuplicates[Join[{raisedIndices},Range[Length[{order}]]]],Length[{raisedIndices}]]];
);
fTools`resetStoredTensors

setChargeGenerators[representation_SparseArray]/;(SameQ@@Dimensions[representation][[{1,-1}]])&&(Length[Dimensions[representation]]==3):=If[(List@@representation)===adjointGenerators,setChargeGenerators[Transpose[representation,{2,1,3}]],(ClearAll[fTools`currentRep,chargeGenerators,inverseKillingMetric,killingMetric,adjointGenerators];
Module[{eph=fTools`inverseKillingMetric[representation]},
If[MatrixRank[eph]<Length[eph],Print["The charge generators given have singular structure constants."];,(
fTools`currentRep=representation;
chargeGenerators=List@@Transpose[representation,{2,1,3}];
inverseKillingMetric=eph;
killingMetric=fTools`killingMetric[representation];
adjointGenerators=List@@Transpose[fTools`adjointRep[representation],{2,1,3}];)]])];

setChargeGenerators[{generators__List}]/;SameQ@@(Dimensions/@{generators}):=setChargeGenerators[Transpose[SparseArray[{generators}],{2,1,3}]];
setChargeGenerators[{generators__SparseArray}]/;SameQ@@(Dimensions/@{generators}):=setChargeGenerators[Transpose[SparseArray[{generators}],{2,1,3}]];
setChargeGenerators[repGenerators_SparseArray]/;(SameQ@@Dimensions[repGenerators][[{1,2}]])&&(Length[Dimensions[repGenerators]]==3):=setChargeGenerators[Transpose[repGenerators,{2,1,3}]];


(* ::Subsubsection:: *)
(*Allowing for users to call this using simpler syntax for algebras with pre-stored generators*)


SetDelayed[setChargeGenerators[#],setChargeGenerators[fTools`fundamentalRep[#]]]&/@{u[1],su[2],su[3],su[4],a[1],a[2],a[3],g[2]};


(*initialize with a[2] generators (in Chevalley basis) by default*)
setChargeGenerators[a[2]]


(* ::Subsubsection:: *)
(*Building Colour Tensors explicitly*)


(*This requires that some generators have been "initialized" using "setChargeGenerators"*)
buildColourTensors[exprn_]:=(Module[{wExprn},Unprotect[colourTensor,colorFactor,dualColorFactor,dualColourTensor,colourTensorOverlapMatrix];ClearAll[colourTensor,colorFactor,dualColorFactor,dualColourTensor,colourTensorOverlapMatrix];wExprn=exprn;colourTensorOverlapMatrix[{basisList__colourTensor}]:=fTools`colourTensorOverlapMatrix[{basisList}];wExprn=wExprn;Unprotect[colourTensor,colorFactor,dualColorFactor,dualColourTensor,colourTensorOverlapMatrix];ClearAll[colourTensor,colorFactor,dualColorFactor,dualColourTensor,colourTensorOverlapMatrix];colorFactor[order__Integer,q___List]:=colorFactor[order,q]=fTools`colorFactor[fTools`currentRep,order,q];colourTensor[labelList_List,flavourPairings_List]/;DeleteDuplicates[Length/@flavourPairings]=={2}&&And@@(OrderedQ/@flavourPairings):=colourTensor[labelList,flavourPairings]=fTools`colourTensor[fTools`currentRep,labelList,flavourPairings];dualColorFactor[order__Integer,q___List]:=dualColorFactor[order,q]=fTools`dualColorFactor[fTools`currentRep,order,q];dualColourTensor[labelList_List,flavourPairings_List]/;DeleteDuplicates[Length/@flavourPairings]=={2}&&And@@(OrderedQ/@flavourPairings):=dualColourTensor[labelList,flavourPairings]=fTools`dualColourTensor[fTools`currentRep,labelList,flavourPairings];wExprn=wExprn;ClearAll[colourTensor,colorFactor,dualColorFactor,dualColourTensor,colourTensorOverlapMatrix];Protect[colourTensor,colorFactor,dualColorFactor,dualColourTensor,colourTensorOverlapMatrix];wExprn]);SetAttributes[buildColourTensors,HoldFirst];



(* ::Subsubsection:: *)
(*Tensor Contractions*)


fTools`tensorContract[colourTensor[aData__],colourTensor[bData__]]/;Length[First[{aData}]]===Length[First[{bData}]]:=Module[{nTensors},nTensors=buildColourTensors[{dualColourTensor[aData],colourTensor[bData]}];If[Head/@nTensors==={SparseArray,SparseArray},(fTools`fastContract[nTensors,Transpose[Partition[Range[2Length[First[{aData}]]],Length[First[{aData}]]]]]),contract[colourTensor[aData],colourTensor[bData]]]];
fTools`tensorContract[colorFactor[order__Integer,q___List],colourTensor[stateListB_List,flavourPairingsB_List]]/;Length[{order}]===Length[stateListB]:=Module[{nTensors},nTensors=buildColourTensors@{If[Length[{q}]==0,dualColorFactor[order,(Range[Count[stateListB,fb[__],{0,\[Infinity]}]]+(Length[stateListB]-Count[stateListB,fb[__],{0,\[Infinity]}]))],dualColorFactor[order,q]],colourTensor[stateListB,flavourPairingsB]};If[Head/@nTensors==={SparseArray,SparseArray}&&(SameQ@@Dimensions/@nTensors),(fTools`fastContract[nTensors,Transpose[Partition[Range[2Length[{order}]],Length[{order}]]]]),contract[colorFactor[order],colourTensor[stateListB,flavourPairingsB]]]];
fTools`tensorContract[colourTensor[stateListB_List,flavourPairingsB_List],colorFactor[order__Integer,q___List]]/;Length[{order}]===Length[stateListB]:=Module[{nTensors},nTensors=buildColourTensors[{dualColourTensor[stateListB,flavourPairingsB],If[Length[{q}]==0,colorFactor[order,(Range[Count[stateListB,fb[__],{0,\[Infinity]}]]+(Length[stateListB]-Count[stateListB,fb[__],{0,\[Infinity]}]))],colorFactor[order,q]]}];If[Head/@nTensors==={SparseArray,SparseArray}&&(SameQ@@Dimensions/@nTensors),(fTools`fastContract[nTensors,Transpose[Partition[Range[2Length[{order}]],Length[{order}]]]]),contract[colourTensor[stateListB,flavourPairingsB],colorFactor[order]]]];
fTools`tensorContract[colorFactor[orderA__Integer,q___List],colorFactor[orderB__Integer,q___List]]/;Length[{orderA}]===Length[{orderB}]:=Module[{nTensors},nTensors=buildColourTensors[{dualColorFactor[orderA,q],colorFactor[orderB,q]}];If[Head/@nTensors==={SparseArray,SparseArray}&&(SameQ@@Dimensions/@nTensors),(fTools`fastContract[nTensors,Transpose[Partition[Range[2Length[{orderA}]],Length[{orderB}]]]]),contract[colorFactor[orderA,q],colorFactor[orderB,q]]]];



(* ::Text:: *)
(*Overlap of Bases*)


fTools`colourTensorOverlapMatrix[tensorListA_List,tensorListB_List]:=Partition[fTools`tensorContract@@@Tuples[{tensorListA,tensorListB}],Length[tensorListB]];
(*Self-overlap*)
fTools`colourTensorOverlapMatrix[tensorListA_List]:=fTools`colourTensorOverlapMatrix[tensorListA,tensorListA];


colourTensorRelations[exprn_]:=Module[{tensorObjects=DeleteDuplicates@Cases[exprn,colourTensor[__]|colorFactor[__]|dualColourTensor[__]|dualColorFactor[__],{0,\[Infinity]}],overlap,rnk,indep},overlap=fTools`colourTensorOverlapMatrix[tensorObjects];rnk=MatrixRank[overlap];If[rnk===Length[overlap],{},Module[{fbs=Cases[tensorObjects,colourTensor[x_,y_]:>x,{0,\[Infinity]}]},If[Length[fbs]>0,(fbs=Sort[Length[First[fbs]]+1-Cases[First[fbs],fb[q_]:>q]];tensorObjects=(tensorObjects/.colorFactor[x__]:>colorFactor[x,fbs]);)];(overlap=DeleteCases[RowReduce[overlap],{0...}];indep=Flatten[Position[Transpose[overlap],#][[1]]&/@IdentityMatrix[rnk]];Thread[Rule[tensorObjects[[Complement[Range[Length[tensorObjects]],indep]]],Transpose[overlap[[All,Complement[Range[Length[tensorObjects]],indep]]]] . tensorObjects[[indep]]]])]]];



(* ::Section:: *)
(*Interfacing with the Tree Amplitudes Package*)


(* ::Subsection:: *)
(*Code that would be over-written by tree_amplitudes.m*)


shuffle[p_Integer,q_Integer]:=shuffle[p,q]=Which[Min[{p,q}]==0,{Range[Max[{p,q}]]},q==1,(Insert[Range[p],p+1,#]&/@Reverse[Range[p+1]]),p==1,(Insert[Range[q]+1,1,#]&/@Range[q+1]),OrderedQ[{p,q}],Block[{lower=shuffle[p-1,q]+1},DeleteCases[Join@@Transpose[(PadRight[#,p+q,{{}}]&/@(Function[{qList},(Insert[qList,1,#]&/@Range[Ordering[qList][[1]]])]/@lower))],{}]],True,Block[{lower=shuffle[p,q-1]},Join@@Function[{pList},(Insert[pList,p+q,#]&/@Reverse[Range[Ordering[pList][[-1]]+1,p+q]])]/@lower]];
shuffle[a_List,b_List]:=Block[{seeds=(shuffle@@(Length/@{a,b}))},seeds/.Thread[Rule[Range[Length[seeds[[1]]]],Join[a,b]]]];

randomSubset[n_Integer,k_Integer]/;k<=n:=Sort@Nest[Append[#1,Complement[Range[n],#1][[RandomInteger[{1,n-Length[#1]}]]]]&,{},k];
randomSubset[k_Integer,list_List]/;k<=Length[list]:=list[[randomSubset[Length[list],k]]];

randomPerm[n_Integer]/;n>=1:=Nest[Join[#,(RandomInteger[{1,n-Length[#]},{1}]/.Thread[Rule[Range[n-Length[#]],Complement[Range[n],#]]])]&,{},n];

randomPerm[list_List]:=list[[randomPerm[Length[list]]]];


niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/1000)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,(*Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "]*)StringJoin@@Riffle[(StringJoin[ToString[#1],#2]&@@@measure[[1;;Min[2,Length[measure]]]]),", "],""]]];


(* ::Subsection:: *)
(*Functions Built to Supplement the Stylings of tree_amplitudes.m*)


drawColorFactor[labelList__Integer]:=Block[{labels={labelList}},Block[{legLen=0.2 ,gap=0.25,nodes,legs,fontSize=14-0.1Length[labels]},nodes={gap (#-1),0}&/@Range[Length[labels]-2];legs=Join[{{nodes[[1]]+legLen{Cos[7\[Pi]/6],Sin[7\[Pi]/6]},nodes[[1]]}},{#,#+legLen{0,1}}&/@nodes,{{nodes[[-1]]+legLen{Cos[-\[Pi]/6],Sin[-\[Pi]/6]},nodes[[-1]]}}];Graphics[{RGBColor[0.75,0.0,0.125],Text[Style[ToString[labels[[1]]],FontFamily->"Times",FontSize->fontSize],legs[[1,1]]+{-0.02,-0.01},{1,0.2}],Text[Style[ToString[labels[[-1]]],FontFamily->"Times",FontSize->fontSize],legs[[-1,1]]+{0.02,-0.01},{-1,0.2}],Line/@legs[[{1,-1}]],RGBColor[0,0,0.575],Sequence@@(Text[Style[ToString[labels[[#+1]]],FontFamily->"Times",FontSize->fontSize],legs[[#+1,2]]+{0,0.01},{0,-1}]&/@Range[Length[labels]-2]),Line[nodes[[{1,-1}]]],Line/@legs[[2;;-2]]},ImageSize->60+10*Length[labels]]]];
drawColorFactor[colorFactor[labelList__Integer]]:=drawColorFactor[labelList];


treeTools`stylizedBracket[nestedCurlyBrackets[args__]]:=(nestedCurlyBrackets[args]/.{TensorProduct[T[b[x_]],Xi[no_,b[x_]]]:>Graphics[{Text[Style["("<>"T"<>" \[CircleTimes]",FontFamily->"Times",FontSize->18],{0,0},{-1,-1}],AbsoluteThickness[1.25],Line[{{0.03,0.095},{0.0775,.095}}],Black,Text[Style[Subscript["\[CapitalXi]",no],FontFamily->"Times",FontSize->18],{0.175,0},{-1,-0.85}],Text[Style[")",FontFamily->"Times",FontSize->18],{0.265,0},{-1,-1}],{RGBColor[{0.575,0,0.225}],AbsoluteThickness[1],CapForm["Round"],Line[{{0.095,0.085},{0.095,0.1125},{0.245,0.1125},{0.245,0.085}}],PointSize[Medium],Black,Point[{0.095,0.085}],Point[{0.245,0.085}]}},ImageSize->60,PlotRange->{{0.0,0.3},{0,0.125}},BaselinePosition->Scaled[0.2]],Xi[no_Integer,a[i_Integer]]:>Style[Subsuperscript["\[CapitalXi]",Style[no,FontFamily->"Times",FontSize->12],Style[i,RGBColor[{0.575,0,0.225}],FontSize->14]],FontFamily->"Times",FontSize->18]})//.nestedCurlyBrackets[a_,q__,r_Integer]:>{Style[#,FontFamily->"Times",FontSize->18,fTools`colourList[[a]]]&/@{"{",UnderBar[a],"|"},q,Style[#,FontFamily->"Times",FontSize->18,fTools`colourList[[a]]]&/@{"|",OverBar[r],"}"}};
treeTools`stylizedBracket[times[exprn__curlyBracket]]:=Module[{ncbs=Length[{exprn}],lens=Length/@{exprn},bits,grBits,pairs,lifts,contracts},lens;bits=(Transpose/@Transpose[{List@@@{exprn},Length[Select[Cases[{exprn}[[1;;#-1,{1,-1}]],q_Integer,{0,\[Infinity]}],#>=10&]]0.2+(-(#-1)0.3+Total[lens[[1;;#-1]]]*0.6+#*0.3+Range[lens[[#]]]*0.6)&/@Range[Length[lens]]}]);pairs=bits[[##,2]]&@@@#&/@(Position[bits,#][[All,1;;2]]&/@DeleteDuplicates[Cases[{exprn},b[__],{0,\[Infinity]}]]);lifts=Range[Length[pairs]]-1;contracts=Function[{pts,dx},{RGBColor[{0.575,0,0.225}],AbsoluteThickness[1],CapForm["Round"],Line[{{First[pts]+0.4,0.5},{First[pts]+0.4,0.5*(1.6+dx*.3)},{Last[pts]+0.4,0.5*(1.6+dx*.3)},{Last[pts]+0.4,0.5}}],PointSize[Medium],Black,Point[{#+0.4,0.5}]&/@pts}]@@@Transpose[{pairs,lifts}];grBits=Join[Text[Style[Row[{"{",UnderBar[#1],"|"}],FontFamily->"Times",FontSize->18,fTools`colourList[[#1]]],{#2,0},{-1,-0.9}]&@@@bits[[All,1]],Text[Style[Row[{"|",OverBar[#1],"}"}],FontFamily->"Times",FontSize->18,fTools`colourList[[(#1/.Thread[Rule[bits[[All,-1,1]],bits[[All,1,1]]]])]]],{#2,0},{-1,-0.9}]&@@@bits[[All,-1]],Join@@(Which[Head[#1]===T&&Head[#1[[1]]]===a,Text[Style[Superscript["T",Style[First@First[#1],RGBColor[{0.575,0,0.225}]]],FontFamily->"Times",FontSize->18],{#2,0},{-1.,-0.75}],True,{Text[Style[Superscript["T"," "],FontFamily->"Times",FontSize->18],{#2,0},{-1.,-.75}],If[Head[#1]===Tu,Nothing,{AbsoluteThickness[1.25],Black,Line[{{#2,.555},{#2+0.3,.555}}]}](*,Disk[{#2+0.6,0.7},0.1]*)}]&@@@#&/@bits[[All,2;;-2]])];Graphics[{grBits,Join@@contracts},PlotRange->{{bits[[1,1,-1]]-0.1,bits[[-1,-1,-1]]+0.65},All},ImageSize->{20Total[lens],50},BaselinePosition->Scaled[0.3]]];
treeTools`stylizedBracket[times[exprn__]]/;Count[Head/@{exprn},curlyBracket]==0:=Module[{bits={exprn},n=2Count[{exprn},delta[__],{0,\[Infinity]}]+Total[Cases[{exprn},tChain[a_,{b__},c_]:>(2+Length[{b}]),{0,\[Infinity]}]]},Row[(bits/.{delta[a_,b_]:>Subsuperscript[Style["\[Delta]",FontFamily->"Times",FontSize->18,Bold],Style[Row[{"  ",OverBar[b]}],FontFamily->"Times",FontSize->12,fTools`colourList[[n+1-b]]],Style[UnderBar[ToString@a],FontFamily->"Times",FontSize->12,fTools`colourList[[a]]]],tChain[a_Integer,{indices__Integer},b_Integer]:>Subsuperscript[Row[{Style["(",FontSize->18],Row[Superscript[Style["T",FontFamily->"Times",Bold,FontSize->18],Style[#,FontSize->12,FontFamily->"Times",RGBColor[{0.575,0,0.225}]]]&/@{indices}],Style[")",FontSize->18]}],Style[Row[{"  ",OverBar[b]}],FontFamily->"Times",FontSize->12,fTools`colourList[[n+1-b]]],Style[UnderBar[ToString@a],FontFamily->"Times",FontSize->12,fTools`colourList[[a]]]]}),Spacer[0.1]]];



treeTools`stylizedAmp[stateList_List,{flavourGroups__List}]:=Module[{n=Length[stateList],colourPairs=Transpose[{SortBy[stateList[[#]]&/@{flavourGroups},First],fTools`colourList[[1;;Length[{flavourGroups}]]]}],nGluons,rules},nGluons=n-2Count[stateList,f[_]];rules=Join[Join@@(Function[{pair,col},Thread[Rule[pair,{Style[UnderBar@ToString[Cases[pair,f[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col],Style[OverBar@ToString[n+1-Cases[pair,fb[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col]}]]]@@@colourPairs),{g[x_]:>Style[ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Row[{If[Count[stateList,m[_]|p[_],{0,\[Infinity]}]>0,Style[Subsuperscript["\[ScriptCapitalA]",ToString[Count[stateList,f[_]]],Row[{"(",Count[stateList,p[_]],",",Count[stateList,m[_]],")"}]],FontFamily->"Times",FontSize->20],Style[Subsuperscript["\[ScriptCapitalA]",ToString[Count[stateList,f[_]]],If[nGluons==0,"",ToString[nGluons]]],FontFamily->"Times",FontSize->20]],Style["(",FontSize->24],Row@Riffle[(stateList/.rules),","],Style[")",FontSize->24]}]];
treeTools`stylizedAmp[stateList_List]:=Module[{n=Length[stateList],nGluons,rules},nGluons=n-2Count[stateList,f[_]];rules=Join[{f[x_]:>Style[UnderBar[ToString[x]],FontFamily->"Times New Roman",Bold,FontSize->18,fTools`colourList[[13]]],fb[x_]:>Style[OverBar[ToString[n+1-x]],FontFamily->"Times New Roman",Bold,FontSize->18,fTools`colourList[[13]]],g[x_]:>Style[ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Row[{If[Count[stateList,m[_]|p[_],{0,\[Infinity]}]>0,Style[Subsuperscript[Style["A",Italic],ToString[Count[stateList,f[_]]],Row[{"(",Count[stateList,p[_]],",",Count[stateList,m[_]],")"}]],FontFamily->"Times",FontSize->20],Style[Subsuperscript[Style["A",Italic],ToString[Count[stateList,f[_]]],If[nGluons==0,"",ToString[nGluons]]],FontFamily->"Times",FontSize->20]],Style["(",FontSize->24],Row@Riffle[(stateList/.rules),","],Style[")",FontSize->24]}]];
treeTools`stylizedAmpBar[stateList_List,{flavourGroups__List}]:=Module[{n=Length[stateList],colourPairs=Transpose[{SortBy[stateList[[#]]&/@{flavourGroups},First],fTools`colourList[[1;;Length[{flavourGroups}]]]}],nGluons,rules},nGluons=n-2Count[stateList,f[_]];rules=Join[Join@@(Function[{pair,col},Thread[Rule[pair,{Style[OverBar@ToString[Cases[pair,f[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col],Style[UnderBar@ToString[n+1-Cases[pair,fb[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col]}]]]@@@colourPairs),{g[x_]:>Style[OverBar@ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Row[{If[Count[stateList,m[_]|p[_],{0,\[Infinity]}]>0,Style[Subsuperscript[OverBar@"\[ScriptCapitalA]",ToString[Count[stateList,f[_]]],Row[{"(",Count[stateList,m[_]],",",Count[stateList,p[_]],")"}]],FontFamily->"Times",FontSize->20],Style[Subsuperscript[OverBar@"\[ScriptCapitalA]",ToString[Count[stateList,f[_]]],If[nGluons==0,"",ToString[nGluons]]],FontFamily->"Times",FontSize->20]],Style["(",FontSize->24],Row@Riffle[(stateList/.rules),","],Style[")",FontSize->24]}]];
treeTools`stylizedAmpBar[stateList_List]:=Module[{n=Length[stateList],nGluons,rules},nGluons=n-2Count[stateList,f[_]];rules=Join[{f[x_]:>Style[OverBar[ToString[x]],FontFamily->"Times New Roman",Bold,FontSize->18,fTools`colourList[[13]]],fb[x_]:>Style[UnderBar[ToString[n+1-x]],FontFamily->"Times New Roman",Bold,FontSize->18,fTools`colourList[[13]]],g[x_]:>Style[OverBar@ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Row[{If[Count[stateList,m[_]|p[_],{0,\[Infinity]}]>0,Style[Subsuperscript[Style[OverBar@"A",Italic],ToString[Count[stateList,f[_]]],Row[{"(",Count[stateList,m[_]],",",Count[stateList,p[_]],")"}]],FontFamily->"Times",FontSize->20],Style[Subsuperscript[Style[OverBar@"A",Italic],ToString[Count[stateList,f[_]]],If[nGluons==0,"",ToString[nGluons]]],FontFamily->"Times",FontSize->20]],Style["(",FontSize->24],Row@Riffle[(stateList/.rules),","],Style[")",FontSize->24]}]];
treeTools`stylizedColourTensor[stateList_List,flavourGroups_List]:=Module[{n=Length[stateList],colourPairs=Transpose[{stateList[[#]]&/@flavourGroups,fTools`colourList[[First@Cases[stateList[[#]],f[x_]:>x]&/@flavourGroups]]}],rules},rules=Join[Join@@(Function[{pair,col},Thread[Rule[pair,{Style[UnderBar@ToString[Cases[pair,f[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col],Style[OverBar@ToString[n+1-Cases[pair,fb[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col]}]]]@@@colourPairs),{g[x_]:>Style[ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Subsuperscript[Row[{Style["\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Style["[",FontFamily->"Times",FontSize->20],Row@Riffle[(stateList/.rules),","],Style["]",FontFamily->"Times",FontSize->20]}],Row@Join[Style[" "]&/@Range[n-Length[flavourGroups]+1],Style["c",#,Bold]&/@Reverse[SortBy[colourPairs,#[[1,2]]&][[All,2]]]],Row@Join[(Cases[#1,f[x_]:>Style["c",#2,Bold]][[1]]&@@@SortBy[colourPairs,First[First[#]]&]),If[Count[stateList,g[_]|p[_]|m[_]]==0,{},Join[{Style[" ",FontSize->8]},Style["\[GothicG]",FontFamily->"Times",FontSize->10,Bold]&/@Range[Count[stateList,g[_]|p[_]|m[_]]]]]]]];
treeTools`stylizedColourTensor[stateList_List]:=Module[{n=Length[stateList],rules},rules=Join[{g[x_]:>Style[ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Subsuperscript[Row[{Style["\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Style["[",FontFamily->"Times",FontSize->20],Row@Riffle[(stateList/.rules),","],Style["]",FontFamily->"Times",FontSize->20]}],Row@Join[Style[" "]&/@Range[n-0+1]],Row@Join[If[Count[stateList,g[_]|p[_]|m[_]]==0,{},Join[{Style[" ",FontSize->8]},Style["\[GothicG]",FontFamily->"Times",FontSize->10,Bold]&/@Range[Count[stateList,g[_]|p[_]|m[_]]]]]]]];
treeTools`stylizedColourTensorBar[stateList_List,flavourGroups_List]:=Module[{n=Length[stateList],colourPairs=Transpose[{stateList[[#]]&/@flavourGroups,fTools`colourList[[First@Cases[stateList[[#]],f[x_]:>x]&/@flavourGroups]]}],rules},rules=Join[Join@@(Function[{pair,col},Thread[Rule[pair,{Style[OverBar@ToString[Cases[pair,f[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col],Style[UnderBar@ToString[n+1-Cases[pair,fb[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col]}]]]@@@colourPairs),{g[x_]:>Style[OverBar@ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Subsuperscript[Row[{Style[OverBar@"\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Style["[",FontFamily->"Times",FontSize->20],Row@Riffle[(stateList/.rules),","],Style["]",FontFamily->"Times",FontSize->20]}],Row@Join[(Cases[#1,f[x_]:>Style["c",#2,Bold]][[1]]&@@@SortBy[colourPairs,First[First[#]]&]),If[Count[stateList,g[_]|p[_]|m[_]]==0,{},Join[{Style[" ",FontSize->8]},Style["\[GothicG]",FontFamily->"Times",FontSize->10,Bold]&/@Range[Count[stateList,g[_]|p[_]|m[_]]]]]],Row@Join[Style[" "]&/@Range[n-Length[flavourGroups]+1],Style["c",#,Bold]&/@Reverse[SortBy[colourPairs,#[[1,2]]&][[All,2]]]]]];
treeTools`stylizedOverlap=Row[Style[#,FontFamily->"Times",FontSize->16]&/@{"\[LeftAngleBracket]",\!\(\*SubscriptBox[\("\<C\>"\), \("\<a\>"\)]\),"|",\!\(\*SubscriptBox[\("\<C\>"\), \("\<b\>"\)]\),"\[RightAngleBracket]"}]

drawColorFactor[labelList__Integer,{loweredIndices___Integer}]:=Block[{labels={labelList}},Block[{legLen=0.2 ,gap=0.25,nodes,legs,fontSize=14-0.1Length[labels]},nodes={gap (#-1),0}&/@Range[Length[labels]-2];legs=Join[{{nodes[[1]]+legLen{Cos[7\[Pi]/6],Sin[7\[Pi]/6]},nodes[[1]]}},{#,#+legLen{0,1}}&/@nodes,{{nodes[[-1]]+legLen{Cos[-\[Pi]/6],Sin[-\[Pi]/6]},nodes[[-1]]}}];Graphics[{RGBColor[0.75,0.0,0.125],Text[Style[ToString[labels[[1]]],FontFamily->"Times",FontSize->fontSize],legs[[1,1]]+{-0.02,-0.01},{1,0.2}],Text[Style[ToString[labels[[-1]]],FontFamily->"Times",FontSize->fontSize],legs[[-1,1]]+{0.02,-0.01},{-1,0.2}],Arrowheads[{{Medium,0.85}}],{If[MemberQ[{loweredIndices},{labelList}[[1]]],Arrow[Reverse@legs[[1]]],Arrow[legs[[1]]]],If[MemberQ[{loweredIndices},{labelList}[[-1]]],Arrow[Reverse@legs[[-1]]],Arrow[legs[[-1]]]]},RGBColor[0,0,0.575],Sequence@@(Text[Style[ToString[labels[[#+1]]],FontFamily->"Times",FontSize->fontSize],legs[[#+1,2]]+{0,0.01},{0,-1}]&/@Range[Length[labels]-2]),Line[nodes[[{1,-1}]]],Arrowheads[{{Medium,0.85}}],(*Arrow/@Partition[legs[[2;;-2,1]],2,1],*)Function[{a,b},If[MemberQ[{loweredIndices},b],{Arrowheads[{{Medium,0.95}}],Arrow[a]},{Arrowheads[{{Medium,0.85}}],Arrow[Reverse[a]]}]]@@@Transpose[{legs[[2;;-2]],{labelList}[[2;;-2]]}]},ImageSize->60+10*Length[labels]]]];
drawColorFactor[colorFactor[labelList__Integer,q_List]]:=drawColorFactor[labelList,q];


Unprotect[nice];
nice[exprn_]:=Block[{scatteringEquationRules={c[x_]:>Subscript[Style["c",FontFamily->"Times",Italic],x],num[x_]:>Subscript[Style["n",FontFamily->"Times",Italic],x],\[Epsilon]k[x_,x_]:>Subscript[Style["c",FontFamily->"Times",Italic],Row[{x,x}]],\[Sigma][x_,y_]:>Row[{"(",x,y,")"}],\[Sigma][x_]:>Subscript[\[Sigma],x]},helicityRules={\[Epsilon]m[x_]:>Subsuperscript[\[Epsilon],x,Style["-",Bold]],\[Epsilon]p[x_]:>Subsuperscript[\[Epsilon],x,Style["+",Bold]],\[Epsilon][x_]:>Subscript[\[Epsilon],x],ss[x_,y_]:>Row[{"(",x,"+",y,"\!\(\*SuperscriptBox[\()\), \(2\)]\)"}]},ampRule={amp[{stateList__},{flavourPairings__}]:>treeTools`stylizedAmp[{stateList},{flavourPairings}],ampBar[{stateList__},y___]:>treeTools`stylizedAmpBar[{stateList},y],amp[{stateList__}]:>treeTools`stylizedAmp[{stateList}],amp[x__]/;legalComponentStatesQ[{x}]:>treeTools`stylizedAmp[x],amp[x_List]:>treeTools`stylizedAmp[x],amp[x_,y_,z___]:>treeTools`stylizedAmp[x,y,z]},curlyBracketRule={nestedCurlyBrackets[x__]:>Row@(Flatten@treeTools`stylizedBracket[nestedCurlyBrackets[x]]),times[args__]:>treeTools`stylizedBracket[times[args]]},superRule={superFunction[f_,c_?MatrixQ]:>Row[{f,","Row[{MatrixForm[DeleteDuplicates[c]],"\[CenterDot]",If[Count[c,ab[x_,y_Integer,q_Integer,w_]|ab[a1___,cap[a2___],a3___],{0,\[Infinity]}]>0,\[Eta],OverTilde[\[Eta]]]}]}],positroid[c_?MatrixQ]:>If[treeTools`numericMatrixQ[c],MatrixForm[c],Row[{1/Times@@Variables[c],","Row[{MatrixForm[DeleteDuplicates[c]],"\[CenterDot]",OverTilde[\[Eta]]}]}]]},colorRule={colourTensorOverlapMatrix[q___]:>treeTools`stylizedOverlap,colourTensor->treeTools`stylizedColourTensor,dualColourTensor->treeTools`stylizedColourTensorBar,colorFactor->drawColorFactor,tr->drawColorTrace},stateRules={p->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],Row[{""}],"+1"],m->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],"","-1"],pp->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],Row[{""}],"+2"],gravitino[x_]:>Subsuperscript[Row[{"|","\[Psi]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"+3/2"],graviPhoton[x__]:>Subsuperscript[Row[{"|","\[Gamma]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"+1"],psi[x__]:>Subsuperscript[Row[{"|","\[Psi]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"+1/2"],phi[x__]:>If[OrderedQ[{Sort@{x},Complement[Range[2Length[{x}]],{x}]}],Subsuperscript[Row[{"|","\[Phi]","\[RightAngleBracket]"}],Row[{"(",x,")"}],"0"],Subsuperscript[Row[{"|",OverBar["\[Phi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@Complement[Range[2Length[{x}]],{x}]],")"}],"0"]],phiBar[x__]:>If[OrderedQ[{{x},Complement[Range[2Length[{x}]],{x}]}],Subsuperscript[Row[{"|",OverBar["\[Phi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"0"],Subsuperscript[Row[{"|","\[Phi]","\[RightAngleBracket]"}],Row[{"(",Sequence@@Complement[Range[2Length[{x}]],{x}],")"}],"0"]],psiBar[x__]:>Subsuperscript[Row[{"|",OverBar["\[Psi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"-1/2"],graviPhotonBar[x__]:>Subsuperscript[Row[{"|",OverBar["\[Gamma]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"-1"],gravitinoBar[x_]:>Subsuperscript[Row[{"|",OverBar["\[Psi]"],"\[RightAngleBracket]"}],Row[{"(",OverBar[Row@{x}],")"}],"-3/2"],mm->Subsuperscript[Row[{"|","g","\[RightAngleBracket]"}],"","-2"]},integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zetaRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={m[x___Integer]:>Row[{"(",x,")"}],br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__p,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"]"}]],sab[x_,y__p,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__p,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,y,z,"\[RightAngleBracket]"}]],sb[x_,y__p,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[Row/@List@@@{y},")|("],")|",z,"]"}]]},subscriptRule={\[Xi][x_]:>Subscript[\[Xi],x],\[Alpha][x_Integer]:>Subscript[\[Alpha],x],\[Lambda][x_]:>Subscript[\[Lambda],x],\[Lambda]b[x_]:>Subscript[OverTilde[\[Lambda]],x],\[Lambda]b[x_,y_]:>Subsuperscript[OverTilde[\[Lambda]],x,OverDot[y]],\[Lambda][x_,y_]:>Subsuperscript[\[Lambda],x,y],p[x__]:>Subscript["p",Row[{x}]](*,head_[q_Integer]:>Subscript[head,q]*)},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Replace[Replace[Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn/.colorRule),{ampRule,superRule,colorRule,integerPaddingRule,zetaRule,capRule,bracketRule,helicityRules,scatteringEquationRules,subscriptRule,stateRules,colorRule}],matrixRule,{0,2}],ruleRule,{1}],curlyBracketRule,{0,\[Infinity]}]];
Protect[nice];


(* ::Subsection:: *)
(*Converting Expressions into Tree-Amplitudes usable syntax*)


(*These still work semi-abstractly, giving us "cmpt[arguments__]" where 
"arguments" are correctly formatted for functions such as 
"componentAmp[]" or "componentAmpN[]" *)
fTools`toSYMcomponents[amp[stateList_List,flavourPairings_List]]:=Module[{red=toSingleFlavour[amp[stateList,flavourPairings]],amps},red/.{amp[states_List]:>fTools`toSYMcomponents[amp[states]]}];
fTools`toSYMcomponents[amp[stateList_List]]:=fTools`toSYMcomponents[amp[stateList]]=Module[{nFermions=Count[stateList,f[_]],n=Length[stateList],gluons,args},gluons=SortBy[Cases[stateList,m[_]|p[_]|g[_]],First][[All,0]];args=cmpt[Join[psi[1]&/@Range[nFermions],gluons,psiBar[1]&/@Range[nFermions]],(stateList/.{fb[x_]:>fb[n+1-x]})[[All,1]]]];
fTools`toSYMcomponents[ampBar[stateList_List,flavourPairings_List]]:=Module[{red=toSingleFlavour[amp[stateList,flavourPairings]],amps},red/.{amp[states_List]:>(fTools`toSYMcomponents[amp[states]]/.{psi[1]->psiBar[1],psiBar[1]->psi[1],m->p,p->m})}];
fTools`toSYMcomponents[ampBar[stateList_List]]:=fTools`toSYMcomponents[ampBar[stateList]]=Module[{nFermions=Count[stateList,f[_]],n=Length[stateList],gluons,args},gluons=SortBy[Cases[stateList,m[_]|p[_]|g[_]],First][[All,0]];args=cmpt[Join[psi[1]&/@Range[nFermions],gluons,psiBar[1]&/@Range[nFermions]],(stateList/.{fb[x_]:>fb[n+1-x]})[[All,1]]]/.{psi[1]->psiBar[1],psiBar[1]->psi[1],m->p,p->m}];
fTools`toSYMcomponents[exprn_]:=Module[{wExprn=toSingleFlavour[exprn],amps,arrays,rule},amps=DeleteDuplicates[Cases[wExprn,amp[__]|ampBar[___],{0,\[Infinity]}]];arrays={#,ArrayRules[#],Dimensions[#]}&/@DeleteDuplicates[Cases[wExprn,x_SparseArray,{0,\[Infinity]}]];amps=DeleteDuplicates[Join[amps,DeleteDuplicates@Cases[arrays,amp[__]|ampBar[__],{0,\[Infinity]}]]];rule=Association[Thread[Rule[amps,fTools`toSYMcomponents/@amps]]];rule=Join[rule,Association[Thread[Rule[arrays[[All,1]],SparseArray@@@(arrays[[All,2;;-1]]/.rule)]]]];wExprn/.rule];


(* ::Subsection:: *)
(*Actually converting these symbolic expressions into analytic expressions or their evaluations*)


toAnalytic[exprn_]:=Module[{processed=fTools`toSYMcomponents[exprn],arrays,cmpts,rule,spinorExprn},cmpts=DeleteDuplicates[Cases[processed,cmpt[__],{0,\[Infinity]}]];arrays={#,ArrayRules[#],Dimensions[#]}&/@DeleteDuplicates[Cases[processed,x_SparseArray,{0,\[Infinity]}]];cmpts=DeleteDuplicates[Join[cmpts,DeleteDuplicates@Cases[arrays,cmpt[__],{0,\[Infinity]}]]];spinorExprn=(If[Head[#]===Plus,Factor/@Total@(List@@#),#]&/@((componentAmp@@@cmpts)//.{sb[x_,y_]ab[z_,x_]:>asb[z,p[x],y],sb[y_,x_]ab[z_,x_]:>-asb[z,p[x],y],sb[x_,y_]ab[x_,z_]:>-asb[z,p[x],y],sb[y_,x_]ab[x_,z_]:>asb[z,p[x],y],asb[q_,p[r1___],s_]+asb[q_,p[r2___],s_]:>asb[q,p@@Sort[{r1,r2}],s],-asb[q_,p[r1___],s_]-asb[q_,p[r2___],s_]:>-asb[q,p@@Sort[{r1,r2}],s]}))//.{asb[q_,p[r1___],s_]+asb[q_,p[r2___],s_]:>asb[q,p@@Sort[{r1,r2}],s],-asb[q_,p[r1___],s_]-asb[q_,p[r2___],s_]:>-asb[q,p@@Sort[{r1,r2}],s]}/.asb[r_,p[q___],s_]:>asb[r,p@@Sort[{q}],s];rule=Association[Thread[Rule[cmpts,spinorExprn]]];rule=Join[rule,Association[Thread[Rule[arrays[[All,1]],SparseArray@@@(arrays[[All,2;;-1]]/.rule)]]]];(processed/.rule)];

toNumeric[exprn_]:=Module[{parsed=fTools`toSYMcomponents[exprn],arrays,cmpts,rule,n,eval},cmpts=Cases[parsed,cmpt[__],{0,\[Infinity]}];arrays={#,ArrayRules[#],Dimensions[#]}&/@DeleteDuplicates[Cases[parsed,x_SparseArray,{0,\[Infinity]}]];cmpts=DeleteDuplicates[Join[cmpts,DeleteDuplicates@Cases[arrays,cmpt[__],{0,\[Infinity]}]]];Which[Length[cmpts]==0,(Print["   Nothing to be evaluated."];parsed),Count[cmpts,g[__],{0,\[Infinity]}]>0,(Print["Gluons must be assigned helicities prior to evaluation"];parsed),Length[cmpts[[1,-1]]]!=Length[Ls],(Print["   Explicit kinematics appropriate for ",Length[cmpts[[1,-1]]],"-particle scattering must be assigned.\n      Initializing kinematics using ",Style["useReferenceKinematics[",Bold],Length[cmpts[[1,-1]]],Style["]",Bold]];useReferenceKinematics[Length[cmpts[[1,-1]]]];eval=componentAmpN@@@cmpts;rule=Association[Thread[Rule[cmpts,eval]]];rule=Join[rule,Association[Thread[Rule[arrays[[All,1]],SparseArray@@@(arrays[[All,2;;-1]]/.rule)]]]];parsed/.rule),True,(eval=componentAmpN@@@cmpts;rule=Association[Thread[Rule[cmpts,eval]]];rule=Join[rule,Association[Thread[Rule[arrays[[All,1]],SparseArray@@@(arrays[[All,2;;-1]]/.rule)]]]];parsed/.rule)]];



(* ::Section:: *)
(*Installing the Package*)


installFermionicAmplitudesPackage:=Module[{pathList=$Path,notebookDirs=DeleteDuplicates[DeleteCases[Quiet[NotebookDirectory/@Notebooks[]],$Failed]],installPath},installPath=pathList[[Append[Flatten[Position[(Characters[pathList]//.{x___,"/",y___}:>{y}),Characters["Applications"]]],1][[1]]]];If[fTools`packageDirectory===installPath,If[Not[notebookDirs==={$Failed}]&&(Or@@(MemberQ[FileNames["*.m",#],FileNameJoin[{#,"fermionic_amplitudes.m"}]]&/@notebookDirs)),If[FileExistsQ[FileNameJoin[{installPath,"fermionic_amplitudes.m"}]],DeleteFile[FileNameJoin[{installPath,"fermionic_amplitudes.m"}]]];notebookDirs=Select[notebookDirs,MemberQ[FileNames["*.m",#],FileNameJoin[{#,"fermionic_amplitudes.m"}]]&,1][[1]];CopyFile[FileNameJoin[{notebookDirs,"fermionic_amplitudes.m"}],FileNameJoin[{installPath,"fermionic_amplitudes.m"}]];Print["The fermionic_amplitudes Package has been successfully (re)installed to\n ","   ",installPath,"\n","To use, simply evaluate: ","<<fermionic_amplitudes.m"," in any new notebook."];,Print["The package is already installed.\nIf you'd like to reinstall, call `installFermionicAmplitudesPackage' again\n from a notebook saved to a directory with a copy of fermionic_amplitudes.m in it."]],If[FileExistsQ[fTools`packagePath],If[FileExistsQ[FileNameJoin[{installPath,"fermionic_amplitudes.m"}]],DeleteFile[FileNameJoin[{installPath,"fermionic_amplitudes.m"}]]];CopyFile[fTools`packagePath,FileNameJoin[{installPath,"fermionic_amplitudes.m"}]];Print["The fermionic_amplitudes Package has been successfully installed to\n ","   ",installPath,"\n","To use, simply evaluate: ","<<fermionic_amplitudes.m"," in any new notebook."];]];];



(* ::Section:: *)
(*Splash Screen*)


(*Add Splash Screen here.*)
fTools`splashGraphic:=Graphics@Join[({GrayLevel[0.9],Rectangle[{-1.45,-1.45},{1.45,1.45}],White,Rectangle[{-1.375,-1.375},{1.375,1.375}],GrayLevel[0.95],Disk[{0,0},1]}),(List@@drawChords[randomPartialAmp[6,2]])];
Print[Row[{Panel[Column[List[Row[List[Style["Fermionic Amplitudes",Bold,Italic,Rule[FontFamily,"Times"],Rule[FontSize,36]]]],fTools`splashGraphic,Row[List[Style["",Rule[FontFamily,"Times"],Rule[FontSize,22]],Style["Charged ",Bold,Rule[FontFamily,"Times"],Rule[FontSize,22]],Style["Matter ",Bold,Rule[FontFamily,"Times"],Rule[FontSize,20]],Style["in ",Rule[FontFamily,"Times"],Rule[FontSize,22]],Style["Pure ",Rule[FontFamily,"Times"],Bold,Italic,Rule[FontSize,22]],Style["Gauge Theory",Rule[FontFamily,"Times"],Bold,Rule[FontSize,22]]]],Row[List[Style["Jacob L. Bourjaily, Michael Plesser,",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],Row[List[Style["and Philip Velie, 2026",Rule[FontFamily,"Times"],Rule[FontSize,18]]]]],Rule[Alignment,Center],Spacings->{0,{0.0,0.6,0.6,1.2,0.6}}],Rule[Background,RGBColor[Rational[3,4],Rational[3,4],Rational[9,10]]],Rule[FrameMargins,List[List[15,15],List[2,4]]]],"    ",fTools`treeSplash}]];


fTools`packagePath=$InputFileName;
fTools`packageDirectory=FileNameJoin[FileNameSplit[fTools`packagePath][[1;;-2]]];


End[]
EndPackage[]

